An IGA Framework for PDE-Based Planar Parameterization on Convex Multipatch Domains

The first step towards applying isogeometric analysis techniques to solve PDE problems on a given domain consists in generating an analysis-suitable mapping operator between parametric and physical domains with one or several patches from no more than a description of the boundary contours of the physical domain. A subclass of the multitude of the available parameterization algorithms are those based on the principles of Elliptic Grid Generation (EGG) which, in their most basic form, attempt to approximate a mapping operator whose inverse is composed of harmonic functions. The main challenge lies in finding a formulation of the problem that is suitable for a computational approach and a common strategy is to approximate the mapping operator by means of solving a PDE-problem. PDE-based EGG is well-established in classical meshing and first generalization attempts to spline-based descriptions (as is mandatory in IgA) have been made. Unfortunately, all of the practically viable PDE-based approaches impose certain requirements on the employed spline-basis, in particular global $C^{\geq 1}$-continuity. This paper discusses a PDE-based EGG-algorithm for the generation of planar parameterizations with arbitrary continuity properties (where arbitrary stands for spline bases with global $C^{\geq 0}$-continuity). A major use case of the proposed algorithm is that of multi-patch parameterization, made possible by the support of $C^{\geq 0}$-continuities. This paper proposes a specially-taylored solution algorithm that exploits many characteristics of the PDE-problem and is suitable for large-scale applications. It is discussed for the single-patch case before generalizing its concepts to multipatch settings. This paper is concluded with three numerical experiments and a discussion of the results.

==> img/plot_with_splitting_curve.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

from mapping_2 import xml
import numpy as np


def qplot( g_, ref=6, boundary=False, edgecolors='k', edgewidth=0.3 ):

    assert len( g_ ) == 2

    g = g_.toscipy()

    import matplotlib.pyplot as plt
    from matplotlib.collections import LineCollection

    fig, ax = plt.subplots()
    ax.set_aspect( 'equal' )

    k = g_.knotvector

    xieta = [k.ref( K ).knots for K in ( [0, ref], [ref, 0] ) ]

    if boundary:
        xieta[0][0] = xieta[0][0][ [0, -1] ]
        xieta[1][1] = xieta[1][1][ [0, -1] ]

    for i, ( xi, eta ) in enumerate( xieta ):
        X = g( xi, eta )
        ax.set_xlim(X[..., 0].min(), X[..., 0].max())
        ax.set_ylim(X[..., 1].min(), X[..., 1].max())
        line_segments = LineCollection(
            X if not i else X.swapaxes(0, 1),
            linewidth=edgewidth,
            color=edgecolors )
        ax.add_collection(line_segments)

    splitting = LineCollection(
        g( np.array([0.5]), k.ref([ 0, ref ]).knots[1] )[None],
        linewidth=8*edgewidth,
        color='r' )

    ax.add_collection( splitting )

    plt.show()


def main( filename='134.xml' ):

    g = xml.load_xml( filename )

    qplot( g, ref=12 )


if __name__ == '__main__':
    main()

